A Layered Learning Approach to Scaling in Learning Classifier Systems for Boolean Problems

Learning classifier systems (LCSs) originated from cognitive-science research but migrated such that LCS became powerful classification techniques. Modern LCSs can be used to extract building blocks of knowledge to solve more difficult problems in the same or a related domain. Recent works on LCSs showed that the knowledge reuse through the adoption of Code Fragments, GP-like tree-based programs, into LCSs could provide advances in scaling. However, since solving hard problems often requires constructing high-level building blocks, which also results in an intractable search space, a limit of scaling will eventually be reached. Inspired by human problem-solving abilities, XCSCF* can reuse learned knowledge and learned functionality to scale to complex problems by transferring them from simpler problems using layered learning. However, this method was unrefined and suited to only the Multiplexer problem domain. In this paper, we propose improvements to XCSCF* to enable it to be robust across multiple problem domains. This is demonstrated on the benchmarks Multiplexer, Carry-one, Majority-on, and Even-parity domains. The required base axioms necessary for learning are proposed, methods for transfer learning in LCSs developed and learning recast as a decomposition into a series of subordinate problems. Results show that from a conventional tabula rasa, with only a vague notion of what subordinate problems might be relevant, it is possible to capture the general logic behind the tested domains, so the advanced system is capable of solving any individual n-bit Multiplexer, n-bit Carry-one, n-bit Majority-on, or n-bit Even-parity problem.

==> images/plotting_layeredlearning_Isidro_paper.r <==
##======================================
## ***  graph_xcs_cfc_funcs_Mux135.r   ***
##======================================

# options(warn=-1)

## IMA 3/27/2014
## 135-Bit Multiplexer - xcs_cfc_funcs
## This script will create a graph of the 135 bit multiplexer results and their standard deviation

## => Read a data file into a data variable:
df_dat_1 <- read.csv("/home/baotrung/coding/201905/ll.par.noloop.20200226/3788426_13.csv", colClasses=c("numeric", "numeric", "numeric"), sep=",")

## => Read the standard deviation file into a data variable:
#df_dev_1 <- read.delim("/vol/robotics-solar/Isidro/Data/IWCS_2014/xcs_cfc_funcs/135mux/ans_xcs_cfc_funcs_dev_Mux135.txt", colClasses=c("numeric", "numeric", "numeric", "numeric"), sep="")

## => Give the columns of the file just read some names:
names(df_dat_1)<-c("Instances","Performance","Errors")

## Add an index column to use as a reference
df_dat_1$Index <- c(1:10000)

## => Give the columns of the file just read some names:
#names(df_dev_1)<-c("Instances","Performance","Errors","Set_Size")

## Add an index column to use as a reference
#df_dev_1$Index <- c(1:5000)

## Now set set all the values to "Not Defined" unless it is the 
## 100th row 
## This will reduce the number of error bars on the graph
## otherwise it will be a mess.
#df_dev_1[df_dev_1$Index %% 100 > 0, ] <- NaN 

## => Draw the curve on the graph:
## Shows Title
# plot(df_dat135_1$Index ,df_dat135_1$Performance, type="l", lty=2, col="red", ylim=c(0.4,1), xlim=c(0, 5000), main = "135-Bit Multiplexer",xlab="Instances (x 1000)", ylab="Performance", lwd=2)
## No Title
g <- plot(df_dat_1$Index/4 ,df_dat_1$Performance, type="l", lty=2, col="red", ylim=c(0.4,1), xlim=c(0, 500), main = NULL, xlab="Instances (x 1000)", ylab="Performance", lwd=3)

## segments(x,y-sd,x,y+sd)
## Draw the vertical bar
#segments(df_dat135_1$Index, df_dat135_1$Performance - df_dev_1$Performance, df_dat135_1$Index, df_dat135_1$Performance + df_dev_1$Performance)

## Width of the horizontal bars
#epsilon <- 10

## Draw the horizontal bars
#segments(df_dat135_1$Index - epsilon, df_dat135_1$Performance - df_dev_1$Performance, df_dat135_1$Index + epsilon, df_dat135_1$Performance - df_dev_1$Performance)
#segments(df_dat135_1$Index - epsilon, df_dat135_1$Performance + df_dev_1$Performance, df_dat135_1$Index + epsilon, df_dat135_1$Performance + df_dev_1$Performance)


## *****************************************************************************
## 135-Bit Multiplexer - xcs_cfc_mux
## *****************************************************************************

## Don't erase previous curve.
#par(new=T)

## => Read a data file into a data variable:
#df_dat135_2 <- read.delim("/vol/robotics-solar/Isidro/Data/IWCS_2014/xcs_cfc_mux/135mux/ans_xcs_cfc_mux_avg_Mux135.txt", colClasses=c("numeric", "numeric", "numeric", "numeric"), sep="")

## => Read the standard deviation file into a data variable:
#df_dev_2 <- read.delim("/vol/robotics-solar/Isidro/Data/IWCS_2014/xcs_cfc_mux/135mux/ans_xcs_cfc_mux_dev_Mux135.txt", colClasses=c("numeric", "numeric", "numeric", "numeric"), sep="")

## => Give the columns of the file just read some names:
#names(df_dat135_2)<-c("Instances","Performance","Errors","Set_Size")

## Add an index column to use as a reference
#df_dat135_2$Index <- c(1:5000)

## => Give the columns of the file just read some names:
#names(df_dev_2)<-c("Instances","Performance","Errors","Set_Size")

## Add an index column to use as a reference
#df_dev_2$Index <- c(1:5000)

## Now set all the values to "Not Defined" unless it is the 
## 100th row 
## This will reduce the number of error bars on the graph
## otherwise it will be a mess.
#df_dev_2[df_dev_2$Index %% 100 > 0, ] <- NaN 

## => Draw the curve on the graph:
#plot(df_dat135_2$Index ,df_dat135_2$Performance, type="l", lty=3, col="blue", ylim=c(0.4,1), xlim=c(0, 5000), xlab="", ylab="", lwd=2)

#segments(x,y-sd,x,y+sd)
## Draw the vertical bar
segments(df_dat135_2$Index, df_dat135_2$Performance - df_dev_2$Performance, df_dat135_2$Index, df_dat135_2$Performance + df_dev_2$Performance)

## Draw the horizontal bars
segments(df_dat135_2$Index - epsilon, df_dat135_2$Performance - df_dev_2$Performance, df_dat135_2$Index + epsilon, df_dat135_2$Performance - df_dev_2$Performance)
segments(df_dat135_2$Index - epsilon, df_dat135_2$Performance + df_dev_2$Performance, df_dat135_2$Index + epsilon, df_dat135_2$Performance + df_dev_2$Performance)

## ================================================================================================================================
## Create a Legend

## Save default font
#savefont <- par(font=1, cex=0.7)
savefont <- par(font=1, cex=0.8)
 
## Draw a legend
legend_texts = expression( "[1] - 135-bits using XCSCF"^2, "[2] - 135-bits using XCSCFC  ")
 
#legend("bottomright", legend=c("[1] - 70-bits using XCS_CFC_FUNCS", "[2] - 70-bits using XCS_CFC_MUX"), 
## No Title
# legend("bottomright", legend = legend_texts, 
#	col=c("red","blue"), lty=c(2, 3), lwd=2)
## Shows Title
legend("bottomright", inset=0.01, title="135 Bit Multiplexer", legend = legend_texts, 
	col=c("red","blue"), lty=c(2, 3), lwd=2)

## Add some labels to the lines
## There is probably a much easier and better way to do this.
## Right now you have to click on each location for the labels.
text(locator(2), labels = c("[1]", "[2]"), adj=0)

## This will add some comments on the graph
# text(3200,0.7, "Note to reviewers: This is an average of 27 runs. ")  
# text(3200,0.65, "We are waiting for 30-27 runs which will be ")
# text(3200, 0.6, "added to the camera ready copy") 
# text(3200, 0.55, "if the paper is accepted.") 

## Restore default font
par(savefont) 


